Weighted dependency graphs

The theory of dependency graphs is a powerful toolbox to prove asymptotic normality of sums of random variables. In this article, we introduce a more general notion of weighted dependency graphs and give normality criteria in this context. We also provide generic tools to prove that some weighted graph is a weighted dependency graph for a given family of random variables. To illustrate the power of the theory, we give applications to the following objects: uniform random pair partitions, the random graph model $G(n,M)$, uniform random permutations, the symmetric simple exclusion process and multilinear statistics on Markov chains. The application to random permutations gives a bivariate extension of a functional central limit theorem of Janson and Barbour. On Markov chains, we answer positively an open question of Bourdon and Vall\'ee on the asymptotic normality of subword counts in random texts generated by a Markovian source.

==> Variances.sage <==
#The following function compute the variance of Cr_n naively from the definition.

def varCross(n):
    m=2*n
    v=(1/PerfectMatchings(m).cardinality()*sum([p.number_of_crossings()^2 for p in PerfectMatchings(m)])
            - 1/PerfectMatchings(m).cardinality()^2*sum([p.number_of_crossings() for p in PerfectMatchings(m)])^2)
    return v

#The following function computes the numerator of Var(Cr_n) by polynomial interpretation.
#Since it is proved in the paper that it is a degree 9 polynomial, 
#the 10 values n=0,...,9 suffice.
def NumVarianceCross():
    data=[(n,(2*n-1)^2*(2*n-3)^2*(2*n-5)*(2*n-7)*varCross(n)) for n in range(0,10)] 
    Pn=PolynomialRing(QQ,'n')
    return Pn.lagrange_polynomial(data)


##### The following implement the parallel computation of the above quantity.
##### The idea is to cut the set of pair-partitions (here called Matchings)
##### in smaller pieces (each piece corresponds to the "extensions" of a given "partial matchings)
##### and that each core will compute sums on one of these pieces.
##### We do not give detailed explanations of each step.

#partial generator matchings of the complete graphs of 'S' with 'nb_pairs' pairs.
def PartialMatchings(S,nb_pairs):
    if len(S) == 0 or nb_pairs==0:
        yield [S]
    elif len(S) == 1:
        pass
    else:
        l = list(S)
        a = l.pop(0)
        for i in range(len(l)):
            obj_rest = l[:]
            b = obj_rest.pop(i)
            for p in PartialMatchings(obj_rest,nb_pairs-1):
                yield [(a, b)]+p
    
    
def PerfectExtensions(PartialMatching):
    for p in PerfectMatchings(PartialMatching.pop(-1)):
        yield PerfectMatching(PartialMatching+p.value)

#Computation in parallel of the variance of the number of crossings
@parallel
def PartialSumVar(PartialMatching):
    PartialM1=0
    PartialM2=0
    for p in PerfectExtensions(PartialMatching):
        cr=p.number_of_crossings()
        PartialM1+=cr
        PartialM2+=cr^2
    return (PartialM1,PartialM2)

@cached_function
def VarCrossParal(n,prof=3):
    m=2*n
    m1=0
    m2=0
    ListADistribuer=PartialMatchings(range(m),prof)
    for (_,(PartialM1,PartialM2)) in PartialSumVar(ListADistribuer):
        m1+=PartialM1
        m2+=PartialM2
    N=PerfectMatchings(m).cardinality()
    return m2/N-(m1/N)^2
    

def NumVarianceCrossParal():
    data=[(n,(2*n-1)^2*(2*n-3)^2*(2*n-5)*(2*n-7)*VarNestParal(n)) for n in range(0,11)] 
    Pn=PolynomialRing(QQ,'n')
    return Pn.lagrange_polynomial(data)

